Combining processing throughput, low latency and timing accuracy in experiment control

We ported the firmware of the ARTIQ experiment control infrastructure to an embedded system based on a commercial Xilinx Zynq-7000 system-on-chip. It contains high-performance hardwired CPU cores integrated with FPGA fabric. As with previous ARTIQ systems, the FPGA fabric is responsible for timing all I/O signals to and from peripherals, thereby retaining the exquisite precision required by most quantum physics experiments. A significant amount of latency is incurred by the hardwired interface between the CPU core and FPGA fabric of the Zynq-7000 chip; creative use of the CPU's cache-coherent accelerator ports and the CPU's event flag allowed us to reduce this latency and achieve better I/O performance than previous ARTIQ systems. The performance of the hardwired CPU core, in particular when floating-point computation is involved, greatly exceeds that of previous ARTIQ systems based on a softcore CPU. This makes it interesting to execute intensive computations on the embedded system, with a low-latency path to the experiment. We extended the ARTIQ compiler so that many mathematical functions and matrix operations can be programmed by the user, using the familiar NumPy syntax.

==> benchmarks/array_test.py <==
from artiq.experiment import *
import numpy

# try numpy.int32, numpy.int64, numpy.float
ty = numpy.float

class Test(EnvExperiment):
    def build(self):
        self.setattr_device("core")
        self.array = numpy.array([x for x in range(64**2)], dtype=ty)
        self.array2 = numpy.array([x for x in range(64**2)], dtype=ty)
        self.matrix = numpy.reshape(self.array, (64, 64))
        self.result = ty(0)
        self.n = 100

    @kernel(flags={"fast-math"})
    def add(self):
        self.result += (self.array + self.array)[10]

    @kernel(flags={"fast-math"})
    def dot(self):
        self.result += self.array2 @ self.array2

    @kernel(flags={"fast-math"})
    def mult(self):
        self.result = (self.matrix @ self.matrix)[0][0]

    @kernel(flags={"fast-math"})
    def measure(self, fn):
        result = 0.0
        # repeat multiple times to avoid cache impacting performance
        for j in range(self.n):
            t0 = self.core.get_rtio_counter_mu()
            fn()
            t1 = self.core.get_rtio_counter_mu()
            result += self.core.mu_to_seconds(t1-t0) * 1000000000.0
        print(self.result) # prefent optimization
        return result / self.n

    @kernel(flags={"fast-math"})
    def run(self):
        print("add")
        print(self.measure(self.add), "ns")
        print()
        print("dot")
        print(self.measure(self.dot), "ns")
        print()
        print("matrix mult")
        print(self.measure(self.mult), "ns")



==> benchmarks/dma_test.py <==
from artiq.experiment import *

class Test(EnvExperiment):
    def build(self):
        self.setattr_device("core")
        self.setattr_device("core_dma")
        self.setattr_device("ttl0")

    @kernel
    def record(self, t):
        with self.core_dma.record("pulse"):
            for i in range(20000):
                self.ttl0.pulse(t*ns)
                delay(t*ns)

    @kernel
    def test_dma(self, t):
        self.record(t)
        # prefetch the address of the DMA buffer
        # for faster playback trigger
        pulse_handle = self.core_dma.get_handle("pulse")
        mu = self.core.get_rtio_counter_mu()
        # add enough slack so the sustained event rate would not change...
        at_mu(mu + 5000)
        try:
            self.core_dma.playback_handle(pulse_handle)
            return True
        except:
            return False

    @kernel
    def run(self):
        self.core.reset()
        t0 = self.core.get_rtio_counter_mu()
        self.record(100)
        t1 = self.core.get_rtio_counter_mu()
        pulse_handle = self.core_dma.get_handle("pulse")
        t2 = self.core.get_rtio_counter_mu()
        self.core.break_realtime()
        t3 = self.core_dma.playback_handle(pulse_handle)


        print("record", self.core.mu_to_seconds(t1 - t0)*1000, "ms")
        print("get handle", self.core.mu_to_seconds(t2 - t1)*1000, "ms")

        lower = 0
        upper = 100
        while upper != lower and upper != lower + 1:
            print('upper: ', upper, ', lower: ', lower)
            mid = (upper + lower) // 2;
            if self.test_dma(mid):
                upper = mid
            else:
                lower = mid
        print('sustained: ', upper)



==> benchmarks/math_test.py <==
from artiq.experiment import *
import numpy as np

SAMPLES = 10000

class Test(EnvExperiment):
    def build(self):
        self.setattr_device("core")
        self.src1 = np.linspace(-2*np.pi, 2*np.pi, SAMPLES, dtype=np.float)
        self.src2 = np.linspace(-1.0, 1.0, SAMPLES, dtype=np.float)
        self.src3 = np.linspace(0.0, 1.0, SAMPLES, dtype=np.float)
        self.dest = np.array(range(SAMPLES), dtype=np.float)
        self.n = 100

    @kernel(flags={"fast-math"})
    def measure(self, name, fn):
        result = 0.0
        print(name)
        # repeat multiple times to avoid cache impacting performance
        for j in range(self.n):
            t0 = self.core.get_rtio_counter_mu()
            fn()
            t1 = self.core.get_rtio_counter_mu()
            result += self.core.mu_to_seconds(t1-t0) * 1000000000.0
        print(result / self.n / SAMPLES)
        print()

    @kernel(flags={"fast-math"})
    def sin(self):
        for i in range(SAMPLES):
            self.dest[i] = np.sin(self.src1[i])

    @kernel(flags={"fast-math"})
    def cos(self):
        for i in range(SAMPLES):
            self.dest[i] = np.cos(self.src1[i])

    @kernel(flags={"fast-math"})
    def tan(self):
        for i in range(SAMPLES):
            self.dest[i] = np.tan(self.src1[i])

    @kernel(flags={"fast-math"})
    def asin(self):
        for i in range(SAMPLES):
            self.dest[i] = np.arcsin(self.src2[i])

    @kernel(flags={"fast-math"})
    def acos(self):
        for i in range(SAMPLES):
            self.dest[i] = np.arccos(self.src2[i])

    @kernel(flags={"fast-math"})
    def atan(self):
        for i in range(SAMPLES):
            self.dest[i] = np.arctan(self.src2[i])

    @kernel(flags={"fast-math"})
    def exp(self):
        for i in range(SAMPLES):
            self.dest[i] = np.exp(self.src2[i])

    @kernel(flags={"fast-math"})
    def log(self):
        for i in range(SAMPLES):
            self.dest[i] = np.log(self.src3[i])

    @kernel(flags={"fast-math"})
    def sqrt(self):
        for i in range(SAMPLES):
            self.dest[i] = np.sqrt(self.src3[i])

    @kernel
    def run(self):
        self.measure("sin", self.sin)
        self.measure("cos", self.cos)
        self.measure("tan", self.tan)
        self.measure("asin", self.asin)
        self.measure("acos", self.acos)
        self.measure("atan", self.atan)
        self.measure("exp", self.exp)
        self.measure("log", self.log)
        self.measure("sqrt", self.sqrt)



==> benchmarks/rtio_test.py <==
from artiq.experiment import *
import numpy as np

class Test(EnvExperiment):
    def build(self):
        self.setattr_device("core")
        self.setattr_device("led0")

    # modified from artiq-zynq-oxford experiments
    @kernel
    def bisect_underflow(self, t_max_mu=1000, t_min_mu=0):
        t = 0
        while (t_max_mu-t_min_mu) > 1:
            t = np.int64( (t_max_mu+t_min_mu)/2 )
            print(np.int32(t_min_mu), np.int32(t_max_mu))
            try:
                self.core.break_realtime()
                for i in range(20000):
                    delay_mu(t)
                    self.led0.pulse_mu(t)
            except RTIOUnderflow:
                print("Underflow")
                if t == t_max_mu:
                    raise ValueError("Upper bound underflowed")
                t_min_mu = t
            else:
                t_max_mu = t
        return t

    @kernel
    def run(self):
        t = self.bisect_underflow(t_max_mu=1000)
        print("Sustained pulse rate: ",
              # delay and pulse should count as two separate events
              self.core.mu_to_seconds(np.int32(t))*1000000000, "ns")


